Unlocking Out-of-Distribution Generalization in Transformers via Recursive Latent Space Reasoning

Systematic, compositional generalization beyond the training distribution remains a core challenge in machine learning -- and a critical bottleneck for the emergent reasoning abilities of modern language models. This work investigates out-of-distribution (OOD) generalization in Transformer networks using a GSM8K-style modular arithmetic on computational graphs task as a testbed. We introduce and explore a set of four architectural mechanisms aimed at enhancing OOD generalization: (i) input-adaptive recurrence; (ii) algorithmic supervision; (iii) anchored latent representations via a discrete bottleneck; and (iv) an explicit error-correction mechanism. Collectively, these mechanisms yield an architectural approach for native and scalable latent space reasoning in Transformer networks with robust algorithmic generalization capabilities. We complement these empirical results with a detailed mechanistic interpretability analysis that reveals how these mechanisms give rise to robust OOD generalization abilities.

==> figs/experiment_results/mech_interp/load_fig.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "768f62f0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "err_prob_L0_loop_ge_dep_var0.pdf\n",
      "err_prob_L0_loop_ge_dep_var1.pdf\n",
      "err_prob_L0_loop_ge_dep_var2.pdf\n",
      "Additional Evidence\n",
      "load_fig.ipynb\n",
      "2-layer-illustrated.pdf\n",
      "err_L1_cos_sim_var2.pdf\n",
      "err_L1_cos_sim_var0.pdf\n",
      "err_L1_cos_sim_var1.pdf\n",
      "err_L0_prob_dep_ge_loop_var0.pdf\n",
      "err_L0_prob_dep_ge_loop_var1.pdf\n",
      "L0_ov_operator_norm.pdf\n",
      "sources\n",
      "err_L0_prob_dep_ge_loop_var2.pdf\n",
      "L0_head_allocation.pdf\n",
      "L1_ov_operator_norm.pdf\n"
     ]
    }
   ],
   "source": [
    "import os \n",
    "files = os.listdir(os.getcwd())\n",
    "for file in files:\n",
    "    print(file)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

